Operator Michelson Contrast: Logarithmic Parametrisation, Subadditivity, and a Sharp Noncommutativity Threshold

For a bounded invertible operator $A$, set $\kappa(A)=\|A\|\|A^{-1}\|$. The logarithmic form of operator Michelson contrast is $\mathrm{OLC}(A)=\tfrac12\ln\kappa(A)$. We characterize equality in $\kappa(XY)\leq\kappa(X)\kappa(Y)$ for positive definite matrices by a common maximal and a common minimal eigenvector. These two directions account for the sharp dimension threshold: equality forces commutativity in dimensions at most three, and noncommuting equality pairs exist from dimension four onward. For positive operators on an arbitrary Hilbert space, the corresponding criterion uses common approximate extremal eigenvectors. Equality also passes to each factor in a fixed tensor decomposition. We relate logarithmic contrast to the projective Thompson metric and give an interpretation in terms of the input dependence of success probabilities for sequential filters. For density matrices, we derive the exact qubit entropy relation, the sharp entropy and purity ranges at fixed condition number for qutrits, and dimension-dependent entropy bounds applicable as the dimension grows.

==> anc/generate_figures.py <==
"""Reproduce all figures and the numerical table in the full revision."""
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

OUTPUT = Path(__file__).resolve().parents[1]
ETA = r"Logarithmic contrast $\eta$"
RADIUS = r"Michelson contrast $r$"
ANGLE = r"Bloch angle $\theta$"
JSD = "Quantum Jensen–Shannon divergence"
BLUE = "#145b80"
OCHRE = "#a24b15"
TEAL = "#26766f"

plt.rcParams.update({
    "font.size": 12,
    "axes.spines.top": False,
    "axes.spines.right": False,
    "axes.grid": True,
    "grid.alpha": 0.22,
    "pdf.fonttype": 42,
    "lines.linewidth": 2.0,
    "legend.fontsize": 10,
})


def entropy(probabilities):
    probabilities = np.asarray(probabilities, dtype=float)
    logp = np.zeros_like(probabilities)
    np.log(probabilities, out=logp, where=probabilities > 0)
    return -np.sum(probabilities * logp, axis=-1)


def entropy_radius(radius):
    r = np.clip(radius, 0, 1)
    return entropy(np.stack([(1 + r) / 2, (1 - r) / 2], axis=-1))


def entropy_eta(eta):
    weight = np.exp(-2 * np.asarray(eta))
    small = weight / (1 + weight)
    return -((1 - small) * np.log1p(-small) + small * np.log(small))


def bounds(k):
    k = np.asarray(k, dtype=float)
    middle = np.exp(k * np.log(k) / (k + 1))
    entropy_low = np.log(k + 2) - k / (k + 2) * np.log(k)
    entropy_high = np.log1p((k + 1) / middle)
    purity_low = (k**2 + 1) / (2 * (k**2 + k + 1))
    purity_high = (k**2 + 2) / (k + 2)**2
    return entropy_low, entropy_high, purity_low, purity_high


def qubit_divergence(r1, r2, angle):
    squared = r1**2 + r2**2 + 2 * r1 * r2 * np.cos(angle)
    mean_radius = np.sqrt(np.maximum(squared, 0)) / 2
    return entropy_radius(mean_radius) - (entropy_radius(r1) + entropy_radius(r2)) / 2


def canvases(panels):
    width = 6.3 if panels == 1 else 11
    return plt.subplots(1, panels, figsize=(width, 4.3), layout="constrained")


def save(fig, name):
    fig.savefig(OUTPUT / (name + ".pdf"), bbox_inches="tight",
                metadata={"CreationDate": None, "ModDate": None})
    plt.close(fig)


def span(ax, x, lower, upper):
    ax.fill_between(x, lower, upper, color=BLUE, alpha=0.15)
    ax.plot(x, lower, "--", color=OCHRE, label="Minimum")
    ax.plot(x, upper, color=BLUE, label="Maximum")
    ax.legend(frameon=False)


def angle_ticks(ax, axis="x"):
    ticks = [0, np.pi / 2, np.pi]
    labels = [r"$0$", r"$\pi/2$", r"$\pi$"]
    if axis == "x":
        ax.set_xticks(ticks, labels)
    else:
        ax.set_yticks(ticks, labels)


def heat(fig, ax, x, y, values, label):
    ax.grid(False)
    plot = ax.pcolormesh(x, y, values, cmap="cividis", shading="auto", rasterized=True)
    fig.colorbar(plot, ax=ax, label=label)


def qubit_entropy_figures():
    fig, ax = canvases(1)
    radius = np.linspace(0, 1, 501)
    ax.plot(radius, entropy_radius(radius), color=BLUE)
    ax.set(xlabel=RADIUS, ylabel="Entropy", xlim=(0, 1))
    save(fig, "fig1_qmc_entropy")

    fig, ax = canvases(1)
    eta = np.geomspace(1e-2, 1e2, 501)
    ax.semilogx(eta, entropy_eta(eta), color=BLUE)
    ax.set(xlabel=ETA, ylabel="Entropy", xlim=(1e-2, 1e2))
    save(fig, "fig2_qlc_entropy")

    fig, ax = canvases(1)
    eta = np.linspace(0, 5, 501)
    ax.plot(eta, np.log(entropy_eta(eta)) - np.log1p(2 * eta), color=BLUE, label="Exact")
    ax.plot(eta, -2 * eta, "--", color=OCHRE, label=r"$-2\eta$")
    ax.set(xlabel=ETA, ylabel=r"$\ln S-\ln(1+2\eta)$")
    ax.legend(frameon=False)
    save(fig, "fig4_entropy_tail")


def qutrit_figures():
    eta = np.linspace(0, 4, 501)
    el, eh, pl, ph = bounds(np.exp(2 * eta))
    assert np.all(eh >= el) and np.all(ph >= pl)

    fig, ax = canvases(1)
    span(ax, eta, el, eh)
    ax.axhline(np.log(2), color=TEAL, linestyle=":")
    ax.set(xlabel=ETA, ylabel="Qutrit entropy", xlim=(0, 4))
    save(fig, "fig3_entropy_spread")

    for name, quantity, low, high in [
        ("fig7a_entropy_envelope", "Entropy", el, eh),
        ("fig7c_purity_envelope", "Purity", pl, ph),
    ]:
        fig, (left, right) = canvases(2)
        span(left, eta, low, high)
        if quantity == "Entropy":
            left.axhline(np.log(2), color=TEAL, linestyle=":")
        left.set(xlabel=ETA, ylabel=quantity)
        right.plot(eta, high - low, color=TEAL)
        right.set(xlabel=ETA, ylabel=f"{quantity} range width")
        save(fig, name)

    fig, (left, right) = canvases(2)
    left.plot(eta, eh - np.log(2), color=BLUE, label=r"$S_{\max}-\ln 2$")
    left.plot(eta, np.log(2) - el, "--", color=OCHRE, label=r"$\ln 2-S_{\min}$")
    left.axhline(0, color="0.5", linewidth=0.8)
    left.set(xlabel=ETA, ylabel="Signed margin")
    left.legend(frameon=False)
    right.semilogy(eta, eh / el, color=TEAL)
    right.set(xlabel=ETA, ylabel=r"$S_{\max}/S_{\min}$")
    save(fig, "fig7b_entropy_margins")

    fig, (left, right) = canvases(2)
    left.plot(eta, 1 - ph, color=BLUE, label=r"$1-P_{\max}$")
    left.plot(eta, pl - 1/3, "--", color=OCHRE, label=r"$P_{\min}-1/3$")
    left.set(xlabel=ETA, ylabel="Purity margin")
    left.legend(frameon=False)
    right.plot(eta, ph - pl, color=TEAL)
    right.set(xlabel=ETA, ylabel="Purity range width")
    save(fig, "fig7d_purity_margins")


def fixed_second_radius_figures():
    r2 = 0.6
    r1 = np.linspace(0, 1, 401)
    angle = np.linspace(0, np.pi, 301)
    surface = qubit_divergence(r1[None, :], r2, angle[:, None])
    assert np.all(np.diff(surface, axis=0) >= -1e-14)

    fig, (left, right) = canvases(2)
    contours = left.contour(r1, angle, surface, levels=8, cmap="viridis")
    left.clabel(contours, fmt="%.2f", inline=True)
    heat(fig, right, r1, angle, surface, "QJSD")
    for ax in (left, right):
        ax.set(xlabel=r"First radius $r_1$", ylabel=ANGLE)
        angle_ticks(ax, "y")
    save(fig, "fig5b_qjsd_contours")

    fig, (left, right) = canvases(2)
    for value, name in zip(np.linspace(0, np.pi, 5),
                           [r"$0$", r"$\pi/4$", r"$\pi/2$", r"$3\pi/4$", r"$\pi$"]):
        left.plot(r1, qubit_divergence(r1, r2, value), label=name)
    for value in (0.1, 0.3, 0.5, 0.7, 0.9):
        right.plot(angle, qubit_divergence(value, r2, angle), label=f"{value:g}")
    left.set(xlabel=r"First radius $r_1$", ylabel="QJSD")
    right.set(xlabel=ANGLE, ylabel="QJSD")
    left.legend(title=r"$\theta$", frameon=False)
    right.legend(title=r"$r_1$", frameon=False)
    angle_ticks(right)
    save(fig, "fig5c_qjsd_slices")

    fig, (left, right) = canvases(2)
    eta = np.linspace(0, 4, 401)
    r_eta = np.tanh(eta)
    span(left, eta, qubit_divergence(r_eta, r2, 0),
         qubit_divergence(r_eta, r2, np.pi))
    span(right, angle, surface.min(axis=1), surface.max(axis=1))
    left.set(xlabel=r"First contrast $\eta_1$", ylabel="QJSD")
    right.set(xlabel=ANGLE, ylabel="QJSD")
    angle_ticks(right)
    save(fig, "fig5d_qjsd_ridges")


def two_contrast_figures():
    eta = np.linspace(0, 1.5, 251)
    radii = np.tanh(eta)
    fig, (left, right) = canvases(2)
    for ax, theta, title in [(left, 0, "Parallel"), (right, np.pi, "Antiparallel")]:
        z = qubit_divergence(radii[None, :], radii[:, None], theta)
        heat(fig, ax, eta, eta, z, "QJSD")
        ax.set(xlabel=r"$\eta_1$", ylabel=r"$\eta_2$", title=title)
    save(fig, "fig6a_qjsd_contours")

    eta = np.linspace(0, 3, 501)
    r = np.tanh(eta)
    fig, (left, right) = canvases(2)
    left.plot(eta, qubit_divergence(r, r, 0), "--", color=OCHRE, label="Parallel")
    left.plot(eta, qubit_divergence(r, r, np.pi), color=BLUE, label="Antiparallel")
    left.set(xlabel=r"Common contrast $\eta_1=\eta_2$", ylabel="QJSD")
    left.legend(frameon=False)
    for first, color in zip((0.3, 0.9, 1.8), (BLUE, OCHRE, TEAL)):
        right.plot(eta, qubit_divergence(np.tanh(first), r, np.pi),
                   color=color, label=fr"$\eta_1={first:g}$")
        right.plot(eta, qubit_divergence(np.tanh(first), r, 0), "--", color=color)
    right.set(xlabel=r"Second contrast $\eta_2$", ylabel="QJSD",
              title="Solid: antiparallel, dashed: parallel")
    right.legend(frameon=False)
    save(fig, "fig6b_qjsd_slices")

    parallel = qubit_divergence(r[None, :], r[:, None], 0)
    antiparallel = qubit_divergence(r[None, :], r[:, None], np.pi)
    assert np.allclose(np.diag(parallel), 0, atol=2e-15)
    fig, (left, right) = canvases(2)
    span(left, eta, parallel.min(axis=0), antiparallel.max(axis=0))
    left.set(xlabel=r"First contrast $\eta_1$", ylabel="QJSD")
    heat(fig, right, eta, eta, antiparallel - parallel, "QJSD gain")
    right.set(xlabel=r"$\eta_1$", ylabel=r"$\eta_2$")
    save(fig, "fig6c_qjsd_marginals")


def gap_figure():
    eta = np.linspace(0, 1.5, 201)
    d = np.arange(2, 10)
    gap = np.log(d[:, None] / 2) + 2 * eta[None, :]
    fig, (left, right) = canvases(2)
    for dim, row in zip(d, gap):
        left.plot(eta, row, label=f"{dim}")
    left.set(xlabel=ETA, ylabel="Gap over binary bound")
    left.legend(title=r"$d$", ncols=2, frameon=False)
    heat(fig, right, eta, d, gap, "Gap")
    right.set(xlabel=ETA, ylabel="Dimension")
    right.set_yticks(d)
    save(fig, "fig10a_vacuous_gap")


def print_checks():
    k_table = np.array([1, 4, 9, 19, 50, 100, 500, 1000, 10000])
    low, high, _, _ = bounds(k_table)
    print("k,S_min,S_max")
    for k, minimum, maximum in zip(k_table, low, high):
        print(f"{k},{minimum:.4f},{maximum:.4f}")

    k = 5
    middle = k ** (k / (k + 1))
    q = np.array([k, 1, 1]) / (k + 2)
    star = np.array([k, middle, 1]) / (k + middle + 1)
    reference = np.array([3, 1.7, 1]) / 5.7
    for spectrum in (q, star):
        jsd = entropy((spectrum + reference) / 2)
        jsd -= (entropy(spectrum) + entropy(reference)) / 2
        print(spectrum, f"QJSD={jsd:.8f}")


if __name__ == "__main__":
    qubit_entropy_figures()
    qutrit_figures()
    fixed_second_radius_figures()
    two_contrast_figures()
    gap_figure()
    print_checks()


